Rethinking Atrous Convolution for Semantic Image Segmentation

In this work, we revisit atrous convolution, a powerful tool to explicitly adjust filter's field-of-view as well as control the resolution of feature responses computed by Deep Convolutional Neural Networks, in the application of semantic image segmentation. To handle the problem of segmenting objects at multiple scales, we design modules which employ atrous convolution in cascade or in parallel to capture multi-scale context by adopting multiple atrous rates. Furthermore, we propose to augment our previously proposed Atrous Spatial Pyramid Pooling module, which probes convolutional features at multiple scales, with image-level features encoding global context and further boost performance. We also elaborate on implementation details and share our experience on training our system. The proposed `DeepLabv3' system significantly improves over our previous DeepLab versions without DenseCRF post-processing and attains comparable performance with other state-of-art models on the PASCAL VOC 2012 semantic image segmentation benchmark.

==> fig/bicycle/copy_img.sh <==
#!/bin/bash

images=( "2009_001255" )

ROOT=/usr/local/google/home/lcchen/data/pascal/VOCdevkit/VOC2012
GT=SegmentationClassAug_Visualization
IMG=JPEGImages

for img in ${images[@]}; do
  cp ${ROOT}/${IMG}/${img}.jpg ./img
  cp ${ROOT}/${GT}/${img}.png ./gt
done


==> fig/visualize_effective_atrous.m <==
clear all; close all; clc;

figure_id = 0;
cmap = colormap('jet');

save_folder = './effective_atrous';
mkdir(save_folder);

for atrous_rate = [10, 24, 40, 54]
figure_id = figure_id + 1;

kernel_height = 3;
kernel_width = 3;
addpath('~/workspace/export_fig')

kernel = cell(kernel_height, kernel_width);
for r = 1:kernel_height
    for c = 1:kernel_width
        kernel{r, c} = {-atrous_rate + (c-1) * atrous_rate, -atrous_rate + (r-1)*atrous_rate};
    end
end

height = 65;
width = 65;
output = zeros(height, width);

for r = 1:height
    for c = 1:width
        effective_weight = 0;
        for k_r = 1:kernel_height
            for k_c = 1:kernel_width
                if (r + kernel{k_r, k_c}{1} > 0 && r + kernel{k_r, k_c}{1} <= height && ...
                        c + kernel{k_r, k_c}{2} > 0 && c + kernel{k_r, k_c}{2} <= width)
                    effective_weight = effective_weight + 1;
                end
            end
        end
        output(r, c) = effective_weight;
    end
end

scale_value = floor(64 / (kernel_height * kernel_width));
output = uint8(output * scale_value);

figure(figure_id)
imshow(output, cmap);
set(gcf, 'Color', [1, 1, 1]);

fn = fullfile(save_folder, sprintf('rate%d_size%d.pdf', atrous_rate, height));
export_fig(fn)

end


==> fig/visualize_effective_atrous_plot.m <==
clear all; close all; clc;

figure_id = 0;

save_folder = './effective_atrous';
mkdir(save_folder);

kernel_height = 3;
kernel_width = 3;
addpath('~/workspace/export_fig')

fontSize = 20;
lineWidth = 2;

%cmap = colormap('jet');
cols = [...    
    173 90 90; ...    
    165 165 82; ...
    92 173 173; ...
    128 128 192; ...
    ] / 255;

height = 65;
width = 65;

range = 1:65;

all_counts = zeros(length(range), kernel_height*kernel_width);

for atrous_rate = range

    if atrous_rate == 33;
        a= 1;
    end
    
kernel = cell(kernel_height, kernel_width);
for r = 1:kernel_height
    for c = 1:kernel_width
        kernel{r, c} = {-atrous_rate + (c-1) * atrous_rate, -atrous_rate + (r-1)*atrous_rate};
    end
end

output = zeros(height, width);

for r = 1:height
    for c = 1:width
        effective_weight = 0;
        for k_r = 1:kernel_height
            for k_c = 1:kernel_width
                if (r + kernel{k_r, k_c}{1} > 0 && r + kernel{k_r, k_c}{1} <= height && ...
                        c + kernel{k_r, k_c}{2} > 0 && c + kernel{k_r, k_c}{2} <= width)
                    effective_weight = effective_weight + 1;
                end
            end
        end
        output(r, c) = effective_weight;
    end
end

counts = hist(output(:), [1:kernel_height*kernel_width]);
all_counts(atrous_rate, :) = counts;

end

normalized_counts = all_counts / (height*width);

figure(1)

rates = 1:3:65;

plot(rates, normalized_counts(rates, 1), '-r^', 'LineWidth', lineWidth, 'color', cols(1, :))
hold on
%plot(normalized_counts(:, 2), '-rx', 'LineWidth', lineWidth, 'color', cmap(17, :))
plot(rates, normalized_counts(rates, 4), '-ro', 'LineWidth', lineWidth, 'color', cols(2, :))
%plot(normalized_counts(:, 6), '-rd', 'LineWidth', lineWidth, 'color', cmap(49, :))
plot(rates, normalized_counts(rates, 9), '-rs', 'LineWidth', lineWidth, 'color', cols(3, :))

ylabel('Normalized count', 'FontSize', fontSize);
xlabel('atrous rate', 'FontSize', fontSize);
%leg = legend('1 valid weight', '2 valid weights', '4 valid weights', '6 valid weights', '9 valid weights');
leg = legend('1 valid weight', '4 valid weights', '9 valid weights');

set(leg, 'FontSize', fontSize, 'Location', 'SouthEast')
set(gca, 'XGrid', 'on')
set(gca, 'YGrid', 'on');
set(gca,'FontSize', fontSize);
set(leg, 'FontSize', fontSize);
set(gcf, 'Color', [1 1 1]);

fn = fullfile(save_folder, sprintf('atrous_rate_vs_valid_weights.pdf', atrous_rate, height));
export_fig(fn)

